Multi-scale decomposition of astronomical maps -- a constrained diffusion method

We propose a new, efficient multi-scale method to decompose a map (or signal in general) into components maps that contain structures of different sizes. In the widely-used wave transform, artifacts containing negative values arise around regions with sharp transitions due to the application of band-limited filters. In our approach, the decomposition is achieved by solving a modified, non-linear version of the diffusion equation. This is inspired by the anisotropic diffusion methods, which establish the link between image filtering and partial differential equations. In our case, the artifact issue is addressed where the positivity of the decomposed images is guaranteed. Our new method is particularly suitable for signals which contain localized, non-linear features, as typical of astronomical observations. It can be used to study the multi-scale structures of astronomical maps quantitatively and should be useful in observation-related tasks such as background removal. We thus propose a new measure called the "scale spectrum", which describes how the image values distribute among different components in the scale space, to describe maps. The method allows for input arrays of an arbitrary number of dimensions, and a python3 implementation of the algorithms is included in the Appendix and available at https://gxli.github.io/Constrained-Diffusion-Decomposition/.

==> create_guassian.py <==
import matplotlib.pyplot as plt
from matplotlib import cm
import numpy as np
from astropy.io import fits

# Our 2-dimensional distribution will be over variables X and Y
N_x = 300
N_y = 200
X = np.linspace(0, 300, N_x)
Y = np.linspace(0, 200, N_y)
X, Y = np.meshgrid(X, Y)

# Mean vector and covariance matrix
mu = np.array([150., 100.])
Sigma = np.array([[200, 0], [0,  200]])

# Pack X and Y into a single 3-dimensional array
pos = np.empty(X.shape + (2,))
pos[:, :, 0] = X
pos[:, :, 1] = Y


def multivariate_gaussian(pos, mu, Sigma):
    """Return the multivariate Gaussian distribution on array pos.

    pos is an array constructed by packing the meshed arrays of variables
    x_1, x_2, x_3, ..., x_k into its _last_ dimension.

    """

    n = mu.shape[0]
    Sigma_det = np.linalg.det(Sigma)
    Sigma_inv = np.linalg.inv(Sigma)
    N = np.sqrt((2*np.pi)**n * Sigma_det)
    # This einsum call calculates (x-mu)T.Sigma-1.(x-mu) in a vectorized
    # way across all the input variables.
    fac = np.einsum('...k,kl,...l->...', pos-mu, Sigma_inv, pos-mu)

    return np.exp(-fac / 2) / N



# The distribution on the variables X, Y packed into pos.
Z1 = multivariate_gaussian(pos, mu, Sigma) * 100
Z3 = multivariate_gaussian(pos, mu - 10 , Sigma * 0.03) * 3

Z = Z1 + Z3

plt.figure()
plt.imshow(Z)
plt.colorbar()
h = fits.PrimaryHDU(Z)
h.writeto('gauss_delta.fits', overwrite=True)
plt.show()


==> example_bash.py <==
# assuming the data is contained in the input.fits
python3  constrained_diffusion_decomposition.py input.fits 
# the output will be written as input.fits_scale.fits

==> example_python.py <==
# assuming that data is a N-dimensional array 
import  constrained_diffusion_decomposition as cdd
# the decomposition can be computed via
result, residual = cdd.constrained_diffusion_decomposition(data)

